Commutative 2-cocycles on Lie algebras

On Lie algebras, we study commutative 2-cocycles, i.e., symmetric bilinear forms satisfying the usual cocycle equation. We note their relationship with antiderivations and compute them for some classes of Lie algebras, including finite-dimensional semisimple, current and Kac-Moody algebras.

==> anc/comm2.gap <==
#
# file:    comm2.gap
#
# purpose: By the given structure constants of an anticommutative algebra,
#          computes its commutative 2-cocycles and symmetric invariant bilinear 
#          forms.
#          This is accompanying code to the paper
#          "Commutative 2-cocycles on Lie algebras".
#
# created: Pasha Zusmanovich <pasha.zusmanovich@gmail.com> Aug 25 2009
#
# latest revisions history:
# Dec  4 2009,Jan 26 2010  cosmetics
# Feb  5 2010  do not account for unnecessary equations in SymmInvBilinForm
# Sep 18 2011,Sep 20 2014,Oct 25 2015  comments
#

# this function calculates the space of commutative 2-cocycles
# on a given anticommutative algebra L
Comm2Cocycles := function (L)
	local _add, K, N, T, Mat, s, i, j, k, l;

	_add := function (i, j, s, element)
		local f, tmp;
		if (i > j) then
			tmp := i;
			i := j;
			j := tmp;
		fi;
		f := (2*N-i+2)*(i-1)/2 + j-i+1;
		Mat[f][s] := Mat[f][s] + element;
	end;

	K := LeftActingDomain (L);
	N := Dimension (L);
	T := StructureConstantsTable (Basis(L));
	
	# compose a homogeneous linear system of N(N-1)(N-2)/6 equations:
	#
	# f([e_i,e_j],e_k) + f([e_k,e_i],e_j) + f([e_j,e_k],e_i) = 0
	# 1 <= i < j < k <= N
	#
	# in N(N+1)/2 unknowns f(e_i,e_j),  1 <= i <= j <= N

	Mat := NullMat (N*(N+1)/2, N*(N-1)*(N-2)/6, K);
	
	s := 0;
	for i in [1..N] do
		for j in [(i+1)..N] do
			for k in [(j+1)..N] do
				s := s+1;
				for l in [1..N] do
					_add (l, k, s, SCTableEntry (T, i,j,l));
					_add (l, j, s, SCTableEntry (T, k,i,l));
					_add (l, i, s, SCTableEntry (T, j,k,l));
				od;
			od;
		od;
	od;

	return (NullspaceMatDestructive (Mat));
end;



# this function calculates the space of symmetric bilinear invariant forms
# on a given anticommutative algebra L
SymmInvBilinForm := function (L)
	local _add, K, N, T, Mat, s, i, j, k, l;

	_add := function (i, j, s, element)
		local f, tmp;
		if (i > j) then
			tmp := i;
			i := j;
			j := tmp;
		fi;
		f := (2*N-i+2)*(i-1)/2 + j-i+1;
		Mat[f][s] := Mat[f][s] + element;
	end;

	K := LeftActingDomain (L);
	N := Dimension (L);
	T := StructureConstantsTable (Basis(L));

	# compose a homogeneous linear system of N(N+1)(2N+1)/6 equations:
	# f([e_i,e_j],e_k) + f(e_i,[e_k,e_j]) = 0,  1 <= i,j <= N, max(i,j) <= k <= N
	#
	# note that equation obtained by interchanging i and k leads to the same 
	# equation, and interchaning j and k is a consequence of equations for 
	# (i,j,k) and (j,i,k)
	#
	# \sum_l C_{ij}^l f(e_l,e_k) + \sum_l C_{kj}^l f(e_i,e_l) = 0 
	#
	# in N(N+1)/2 unknowns f(e_i,e_j),  1 <= i <= j <= N

	Mat := NullMat (N*(N+1)/2, N*(N+1)*(2*N+1)/6, K);

	s := 0;
	for i in [1..N] do
		for j in [1..N] do
			for k in [Maximum(i,j)..N] do
				s := s+1;
				for l in [1..N] do
					_add (l, k, s, SCTableEntry (T, i,j,l));
					_add (i, l, s, SCTableEntry (T, k,j,l));
				od;
			od;
		od;
	od;

	return (NullspaceMatDestructive (Mat));
end;



# check that for all classical Lie algebras of rank 2 in characteristic 3,
# the space of commutative 2-cocycles is 1-dimensional
for type in ["A", "B", "G"] do
	L := SimpleLieAlgebra (type, 2, GF(3));
	Print (Length (Comm2Cocycles (L)), "\n");
	ZL := LieCenter (L);
	if (Dimension (ZL) > 0) then
		Print (Length (Comm2Cocycles (L/ZL)), "\n");
	fi;
od;


# examples of computations of symmetric invariant bilinear forms:
#
# B := SymmInvBilinForm (SimpleLieAlgebra ("F", 4, GF(3)));
# Print (B, "\n", Length (B), "\n"); 
#
# B := SymmInvBilinForm (SimpleLieAlgebra ("E", 6, GF(3)));
# Print (B, "\n", Length (B), "\n"); 
#
# completes within ~10 minutes on an Intel Xeon 3.20GHz CPU,
# requiring 1GB of memory (-o option)
# B := SymmInvBilinForm (SimpleLieAlgebra ("E", 7, GF(3)));
# Print (B, "\n", Length (B), "\n"); 


# end of comm2.gap

